Skew doubled shifted plane partitions: calculus and asymptotics

Plane partitions have been widely studied in Mathematics since MacMahon. See, for example, the works by Andrews, Macdonald, Stanley, Sagan and Krattenthaler. The Schur process approach, introduced by Okounkov and Reshetikhin, and further developed by Borodin, Corwin, Corteel, Savelief and Vuleti\'c, has been proved to be a powerful tool in the study of various kinds of plane partitions. The exact enumerations of ordinary plane partitions, shifted plane partitions and cylindric partitions could be derived from two summation formulas for Schur processes, namely, the open summation formula and the cylindric summation formula. In this paper, we establish a new summation formula for Schur processes, called the complete summation formula. As an application, we obtain the generating function and the asymptotic formula for the number of doubled shifted plane partitions, which can be viewed as plane partitions `shifted at the two sides'. We prove that the order of the asymptotic formula depends only on the diagonal width of the doubled shifted plane partition, not on the profile (the skew zone) itself. By using the same methods, the generating function and the asymptotic formula for the number of symmetric cylindric partitions are also derived.

==> makefig.sh <==

# not complet list
python pytikz.py Fig_SkewCylinderPP > Fig_SkewCylinderPP.tex
#python pytikz.py Fig_RPP > Fig_RPP.tex
#python pytikz.py Fig_3A > Fig_3A.tex
#python pytikz.py Fig_3B > Fig_3B.tex
#python pytikz.py Fig_3C > Fig_3C.tex
#python pytikz.py Fig_3D > Fig_3D.tex
#
#python pytikz.py Fig_3aCPP > Fig_3aCPP.tex
#python pytikz.py Fig_3bCPP > Fig_3bCPP.tex
#python pytikz.py Fig_3cCPP > Fig_3cCPP.tex

#python pytikz.py Fig_3aSyCPP > Fig_3aSyCPP.tex
#python pytikz.py Fig_3bSyCPP > Fig_3bSyCPP.tex
#python pytikz.py Fig_3cSyCPP > Fig_3cSyCPP.tex
#
#
#python pytikz.py Fig_ShiftedRibbon3aPP > Fig_ShiftedRibbon3aPP.tex
#python pytikz.py Fig_ShiftedRibbon3bPP > Fig_ShiftedRibbon3bPP.tex
#python pytikz.py Fig_ShiftedRibbon3cPP > Fig_ShiftedRibbon3cPP.tex
#


==> pytikz.py <==
import sys

def AddPt(a,b): return [a[0]+b[0], a[1]+b[1]]

if 1: # define Step # <<<

#        N
#     7  8  9
#  W  4     6  E
#     1  2  3
#        S
  Step=dict()
  Step['1']=[-1,-1]
  Step['2']=[ 0,-1]
  Step['3']=[ 1,-1]
  Step['4']=[-1,0]
  Step['6']=[ 1,0]
  Step['7']=[-1,1]
  Step['8']=[ 0,1]
  Step['9']=[ 1,1]
  Step['N']=Step['8']
  Step['S']=Step['2']
  Step['E']=Step['6']
  Step['W']=Step['4']
#>>>

def Steps2Path(oldpath, Steps):
  for i in Steps:
    if i in "NSEW12346789":
      oldpath.append(AddPt(oldpath[-1],  Step[i]))
  return oldpath

def Cell2Path(pt):
  return [AddPt(pt,z) for z in [[0,0],[0,1],[1,1],[1,0],[0,0]]]

def Path2Tikz(path, zoom=2.2):
  ws=["(%.4f,%.4f)"%(z[0]*zoom,z[1]*zoom) for z in path]
  return "--".join(ws) + ";"

def DrawConvexCellZone(Pt, Path1, Path0, zoom): # <<<
  SS=Path1+Path0
  zone=Steps2Path([Pt], SS)


  X=[z[0] for z in zone]
  Y=[z[1] for z in zone]
  (X0, X1)=(min(X), max(X))
  (Y0, Y1)=(min(Y), max(Y))

  print r"\fill [gray!30]"+Path2Tikz(zone, zoom)

  for x in range(X0, X1):
    a=[]
    for z in zone:
      if z[0]==x: a.append(z[1])
    print r"\draw [gray!10]"+ Path2Tikz([[x,min(a)],[x, max(a)]], zoom)
  for y in range(Y0, Y1):
    a=[]
    for z in zone:
      if z[1]==y: a.append(z[0])
    print r"\draw [gray!10]"+ Path2Tikz([[min(a),y],[max(a),y]], zoom)

  print r"\draw [black]"+Path2Tikz(Steps2Path([Pt], Path1), zoom)

  return (X0,X1,Y0,Y1)

# >>>

def LetterInBox(Pt, Text, zoom, deltaxy):
  print r"\draw (%.4f, %.4f) node [] {%s}; "%((Pt[0]+deltaxy[0]+0.5)*zoom,
                                              (Pt[1]+deltaxy[1]+0.5)*zoom, Text)

def YTab(Pt, Y, zoom, deltaxy):
  for i in range(len(Y)):
    for j in range(len(Y[i])):
      LetterInBox([j+Pt[0],len(Y)-i+Pt[1]], Y[i][j], zoom, deltaxy)

# ======================================================================
# Figures, Examples ==============================

def Fig_RPP(): # <<<
  zoom=0.2

  Pt=[14,4]
  SS1="48484848484848484848484848  66666666626262626262626262"
  SS0="42424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-5]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+5, Y1]], zoom)

# >>>

def Fig_SkewDoubleShiftedPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848488888 668666868 6666666666262626262"
  SS0="4242424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_DoubleShiftedPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848488888888 6666666666666666262626262"
  SS0="4242424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_PerfectPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="8888888888888888  66666666666666666666 "
  SS0="2222222222222222  44444444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

#

def Fig_3A(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448886666666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
def Fig_3B(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448868666666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
def Fig_3C(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448688666666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
def Fig_3D(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448866866666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

#

def Fig_SkewPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="8888888888888 668666868 6666666666666 "
  SS0="2222222222222222  444444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_SkewShiftedPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848488888 668666868 66666666666666 "
  SS0="2222222222222222 44444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_ShiftedPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="48484848484848484848484848484848 666666 66666666666666 "
  SS0="2222222222222222 44444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

#

def Fig_SymPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="8888888888888888  6666666666666666"
  SS0="2222222222222222  4444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>

def Fig_SkewSymPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="88888888888 6866868868  66666666666 "
  SS0="2222222222222222  4444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)

# >>>

#

def Fig_SymCylinderPP(): # <<<
  zoom=0.2

  Pt=[8,0]
  SS1="4848484848484848  888888888  666666666 6262626262626262"
  SS0="4242424242424242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+1, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>

def Fig_SkewSymCylinderPP(): # <<<
  zoom=0.2

  Pt=[8,0]
  SS1="4848484848484848 8888 6866868868  6666 6262626262626262 "
  SS0="424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>

def Fig_SkewCylinderPP(): # <<<
  zoom=0.2

  Pt=[8,0]
  SS1="4848484848484848 8888 68686688 666686 6262626262626262 "
  SS0="424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+1, Y1]], zoom)


# >>>

#

def Fig_ShiftedRibbon2PP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848484848484848 66 262626262626262626262626262626 "
  SS0="22 4"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>


def Fig_ShiftedRibbon3aPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="84848484848484848484848 666 26262626262626262626 "
  SS0="2424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_ShiftedRibbon3bPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848488 66 2626262626262626262626 "
  SS0="2424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_ShiftedRibbon3cPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="84848484848484848484848 68 6 2626262626262626262626 "
  SS0="2424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
#

def Fig_3aCPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="84848484848484848484848488 6666 2626262626262626262626"
  SS0="242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_3bCPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848488 68 66 2626262626262626262626 "
  SS0="242424"


  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_3cCPP(): # <<<
  zoom=0.2
  Pt=[16,1]
  SS1="848484848484848484848488 668 6 2626262626262626262626 "
  SS0="242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>


def Fig_3aSyCPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848484888 666 262626262626262626262626"
  SS0="242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)

# >>>

def Fig_3bSyCPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848488 68 66 2626262626262626262626 "
  SS0="242424"


  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)

# >>>

def Fig_3cSyCPP(): # <<<
  zoom=0.2
  Pt=[16,1]
  SS1="84848484848484848484848 6688 6 2626262626262626262626 "
  SS0="242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>


#
#
def Fig_Panova2PP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="48484848484848484848484848484848 6666 66666666666 26 222222222222222 4"
  SS0=""

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

# PP example

def Fig_PPExample(): # <<<
  zoom=1

  SS1="4848484848866868686262626262"
  SS0="42424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone([4,3], SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+1, Y1]], zoom)

  PP=[["", "", "", "", 5],
      ["", "", "", 2,2,2],
      ["", "", 4,2,2,1,1],
      [5,5,3,1],
      [4,4,2],
      ["", 1]
     ]
  YTab([-1,5], PP, zoom, [0,0])

  # +-1 sequence label
  deltaxy=[0, 0]
  SN1="{\\tiny -1}"
  PP=[
      ["", "", "", SN1],
      ["", "", SN1],
      [SN1, SN1],
     ]
  YTab([-1,8], PP, zoom, [-0.1, -0.3])
  #
  S1="{\\tiny 1}"
  PP=[
      ["", "", "", "", S1],
      ["", "", "", S1],
      ["", "", S1],
      [S1],
     ]
  YTab([-2,7], PP, zoom, [0.3, 0])

  print r"\draw [very thick]"+Path2Tikz(Steps2Path([[-1,8]], "86686868"), zoom)
# >>>


# usage
# > python pytikz.py Fig_SkewDoubleShiftedPP > Fig_SkewDoubleShiftedPP.tex
vars()[sys.argv[1]]()




